Stellar Black Hole Binary Mergers in Open Clusters

In this paper we study the evolution of a primordial black hole binary (BHB) in a sample of over 1500 direct-summation $N-$body simulations of small-and intermediate-size isolated star clusters as proxies of galactic open clusters. The BHBs have masses in the range of the first LIGO/Virgo detections. Some of our models show a significant hardening of the BHB in a relatively short time. Some of them merge within the cluster, while ejected binaries, typically, have exceedingly long merger timescales. The perturbation of stars around BHB systems is key to induce their coalescence. The BHBs which merge in the cluster could be detected with a delay of a few years between space detectors, as future LISA, and ground-based ones, due to their relatively high eccentricity. Under our assumptions, we estimate a BHB merger rate of $R_{\rm mrg} \sim 2$ yr$^{-1}$ Gpc$^{-3}$. We see that in many cases the BHB triggers tidal disruption events which, however, are not linked to the GW emission. Open cluster-like systems are, hence, a promising environment for GWs from BHBs and tidal disruptions.

==> Compile.sh <==
#!/bin/sh

Nom=article

rm $Nom.log $Nom.dvi $Nom.blg $Nom.bbl $Nom.aux *Notes.bib
xelatex $Nom.tex
bibtex -min-crossrefs=100 $Nom
xelatex $Nom
xelatex $Nom

